WENO based adaptive image zooming algorithm

Image zooming or upsampling is a widely used tool in image processing and an essential step in many algorithms. Upsampling increases the number of pixels and introduces new information into the image, which can lead to numerical effects such as ringing artifacts, aliasing effects, and blurring of the image. In this paper, we propose an efficient polynomial interpolation algorithm based on the WENO algorithm for image upsampling that provides high accuracy in smooth regions, preserves edges and reduces aliasing effects. Although this is not the first application of WENO interpolation for image resampling, it is designed to have comparable complexity and memory load with better image quality than the separable WENO algorithm. We show that the algorithm performs equally well on smooth 2D functions, artificial pixel art, and real digital images. Comparison with similar methods on test images shows good results on standard metrics and also provides visually satisfactory results. Moreover, the low complexity of the algorithm is ensured by a small local approximation stencil and the appropriate choice of smoothness indicators.

==> ZoomImages/kodim20_gray_skaliranje/podaci.py <==
import numpy as np
import scipy.stats

podaci2 = {
    'WENO':          (28.8666, 0.8919),
    'Getreuer':      (28.9244, 0.8944),

    'Box'      : (26.0953, 0.8415),
    'Triangle'      : (28.1035, 0.8735),

    'Catrom'      : (28.1866, 0.8794),
    'Cubic'      : (27.6773, 0.8575),
    'Hermite'      : (27.9773, 0.8736),
    'Lagrange'      : (28.2366, 0.8795),
    'Mitchell'      : (28.1467, 0.8749),
    'Robidoux'      : (28.1293, 0.8740),
    'RobidouxSharp'      : (28.1690, 0.8761),
    'Spline'      : (27.6773, 0.8575),

    'Bartlett'      : (28.1750, 0.8799),
    'Blackman'      : (28.1969, 0.8805),
    'Bohman'      : (28.1957, 0.8804),
    'Cosine'      : (28.1715, 0.8804),
    'Hamming'      : (28.1735, 0.8804),
    'Hann'      : (28.1824, 0.8803),
    'Jinc'      : (28.0478, 0.8704),
    'Kaiser'      : (28.1888, 0.8805),
    'Lanczos'      : (28.1837, 0.8806),
    'Lanczos2'      : (28.1879, 0.8792),
    'Lanczos2Sharp'      : (28.1300, 0.8791),
    'LanczosRadius'      : (28.1837, 0.8806),
    'LanczosSharp'      : (28.1652, 0.8806),
    'Parzen'      : (28.1969, 0.8803),
    'Point'      : (26.0953, 0.8415),
    'Quadratic'      : (27.8931, 0.8649),
    'Sinc'      : (27.7659, 0.8724),
    'SincFast'      : (27.7659, 0.8724),
    'Welch'      : (28.1617, 0.8802),

    'Gaussian'      : (27.9015, 0.8658),
}

podaci4 = {
    'WENO'         : (24.1002, 0.7882),
    'Getreuer'     : (23.8977, 0.7842),

    'Box'          : (22.6329, 0.7366),
    'Triangle'     : (24.0050, 0.7685),
                  
    'Catrom'       : (23.7855, 0.7667),
    'Cubic'        : (24.1287, 0.7678),
    'Hermite'      : (23.8149, 0.7651),
    'Lagrange'     : (23.8774, 0.7683),
    'Mitchell'     : (24.0332, 0.7701),
    'Quadratic'    : (24.1467, 0.7699),
    'Robidoux'     : (24.0557, 0.7703),
    'RobidouxSharp': (23.9919, 0.7697),
    'Spline'       : (24.1287, 0.7678),
                  
    'Bartlett'     : (23.6449, 0.7613),
    'Blackman'     : (23.6876, 0.7640),
    'Bohman'       : (23.6932, 0.7642),
    'Cosine'       : (23.6125, 0.7610),
    'Hamming'      : (23.6091, 0.7609),
    'Hann'         : (23.6367, 0.7616),
    'Jinc'         : (24.0948, 0.7669),
    'Kaiser'       : (23.6503, 0.7624),
    'Lanczos'      : (23.6391, 0.7625),
    'Lanczos2'     : (23.7806, 0.7663),
    'Lanczos2Sharp': (23.6666, 0.7641),
    'LanczosRadius': (23.6391, 0.7625),
    'LanczosSharp' : (23.5977, 0.7616),
    'Parzen'       : (23.7151, 0.7650),
    'Point'        : (22.6329, 0.7366),
    'Sinc'         : (23.0958, 0.7429),
    'SincFast'     : (23.0958, 0.7429),
    'Welch'        : (23.5973, 0.7600),
                  
    'Gaussian'     : (24.1213, 0.7695),
}


def create_rang(podaci):
    lista = np.array([*podaci.values()])
    psnrs = lista[:, 0]
    mssims = lista[:, 1]

    psnr_rang = -scipy.stats.rankdata(psnrs, method='max') + len(psnrs) + 1
    mssim_rang = -scipy.stats.rankdata(mssims, method='max') + len(mssims) + 1
    # print(psnrs)
    # print(f'{psnr_rang=}')
    # print(f'{mssim_rang=}')
    #
    # for i, method in enumerate(podaci.keys()):
    # print(method, psnrs[i], psnr_rang[i], mssims[i], mssim_rang[i])
    return psnrs, psnr_rang, mssims, mssim_rang


psnr2, psnr2_r, mssim2, mssim2_r = create_rang(podaci=podaci2)
psnr4, psnr4_r, mssim4, mssim4_r = create_rang(podaci=podaci4)
# psnr8, psnr8_r, mssim8, mssim8_r = create_rang(podaci=podaci8)


def export2latex_table(scale, psnrs, psnr_rang, mssims, mssim_rang):
    of = open(f'airplane_latex_table_d_{scale}.txt', "w")
    of.write('\\begin{table}\n\\begin{center}\n')
    of.write('\\caption{PSNR and MSSIM on the Tiger image for $d=')
    of.write(f'{scale}')
    of.write('$}\n')
    of.write('\\label{table:airplane:scale')
    of.write(f'{scale}')
    of.write('}\n')
    of.write('\\begin{tabular}{l rrrr }\n')
    of.write(f'\hline\n')
    of.write('Method & PSNR & Rank & MSSIM &  Rank \\\\\n')
    of.write(f'\hline\n')
    for i, method in enumerate(podaci2.keys()):
        if method in ['Box', 'Catrom', 'Bartlett', 'Cosine', 'Gaussian']:
            of.write(f'\hline\n')

        of.write(f'{method}')
        of.write(' & ')

        of.write(f' {psnrs[i]} ')
        of.write(' & ')
        of.write(f' {psnr_rang[i]} ')
        of.write(' & ')

        of.write(f' {mssims[i]} ')
        of.write(' & ')
        of.write(f' {mssim_rang[i]} ')
        of.write(f'\\\\\n')
    of.write(f'\hline\n')
    of.write('\\end{tabular}\n\\end{center}\n\\end{table}\n')



export2latex_table(scale=2, psnrs=psnr2, psnr_rang=psnr2_r, mssims=mssim2, mssim_rang=mssim2_r)
export2latex_table(scale=4, psnrs=psnr4, psnr_rang=psnr4_r, mssims=mssim4, mssim_rang=mssim4_r)
# export2latex_table(scale=8, psnrs=psnr8, psnr_rang=psnr8_r, mssims=mssim8, mssim_rang=mssim8_r)

# of = open(f'tiger_latex_table_d_{scale}.txt', "w")
# of.write('\\begin{table}\n\\begin{center}\n')
# of.write('\\caption{PSNR and MSSIM on the Tiger image for $d=2$}\n')
# of.write('\\label{table:tiger:scale2}\n')
# of.write('\\begin{tabular}{l rrrr }\n')
# of.write(f'\hline\n')
# of.write('Method & PSNR & Rank & MSSIM &  Rank \\\\\n')
# of.write(f'\hline\n')
# for i, method in enumerate(podaci2.keys()):
#     if method in ['Box', 'Catrom', 'Bartlett', 'Cosine', 'Gaussian']:
#         of.write(f'\hline\n')
#
#     of.write(f'{method}')
#     of.write(' & ')
#
#     of.write(f' {pnsr2[i]} ')
#     of.write(' & ')
#     of.write(f' {psnr2_r[i]} ')
#     of.write(' & ')
#
#     of.write(f' {mssim2[i]} ')
#     of.write(' & ')
#     of.write(f' {mssim2_r[i]} ')
#     of.write(f'\\\\\n')
# of.write('\\end{tabular}\n\\end{center}\n\\end{table}\n')


==> ZoomImages/tiger/podaci.py <==
import numpy as np
import scipy.stats

podaci2 = {
    'tensor WENO' : (22.0131, 0.9229),
    'WENO': (25.3015, 0.9469),
    'Getreuer': (26.2443, 0.9534),

    'Box': (22.6120, 0.9158),
    'Triangle': (24.4655, 0.9309),

    'Catrom': (25.4430, 0.9450),
    'Cubic': (23.0229, 0.8997),
    'Hermite': (24.6453, 0.9353),
    'Lagrange': (25.3112, 0.9432),
    'Mitchell': (24.6800, 0.9338),
    'Quadratic': (23.6682, 0.9146),
    'Robidoux': (24.5701, 0.9320),
    'RobidouxSharp': (24.8517, 0.9366),
    'Spline': (23.0229, 0.8997),

    'Bartlett': (25.8129, 0.9425),
    'Blackman': (25.7762, 0.9459),
    'Bohman': (25.7604, 0.9461),
    'Cosine': (25.9186, 0.9432),
    'Hamming': (25.9256, 0.9443),
    'Hann': (25.8630, 0.9429),
    'Jinc': (24.1859, 0.9119),
    'Kaiser': (25.8507, 0.9446),
    'Lanczos': (25.8880, 0.9455),
    'Lanczos2': (25.4639, 0.9449),
    'Lanczos2Sharp': (25.5406, 0.9463),
    'LanczosRadius': (25.8880, 0.9455),
    'LanczosSharp': (25.9414, 0.9462),
    'Parzen': (25.7015, 0.9465),
    'Point': (22.6120, 0.9158),
    'Sinc': (26.3071, 0.9400),
    'SincFast': (26.3071, 0.9400),
    'Welch': (25.9250, 0.9413),

    'Gaussian': (23.7428, 0.9163),
}

podaci4 = {
    'tensor WENO' : (21.2307, 0.8871),
    'WENO': (21.6621, 0.9001),
    'Getreuer': (23.2294, 0.9083),

    'Box': (21.5205, 0.8814),
    'Triangle': (22.5313, 0.8875),

    'Catrom': (23.2599, 0.9031),
    'Cubic': (21.4835, 0.8611),
    'Hermite': (22.6928, 0.8936),
    'Lagrange': (23.1486, 0.9004),
    'Mitchell': (22.7068, 0.8913),
    'Quadratic': (21.9728, 0.8738),
    'Robidoux': (22.6275, 0.8895),
    'RobidouxSharp': (22.8310, 0.8941),
    'Spline': (21.4835, 0.8611),

    'Bartlett': (23.5207, 0.8945),
    'Blackman': (23.4931, 0.9013),
    'Bohman': (23.4826, 0.9018),
    'Cosine': (23.5930, 0.8941),

    'Hamming': (23.5992, 0.8967),
    'Hann': (23.5535, 0.8944),
    'Jinc': (22.3566, 0.8607),
    'Kaiser': (23.5449, 0.8978),
    'Lanczos': (23.5717, 0.8989),
    'Lanczos2': (23.2776, 0.9025),
    'Lanczos2Sharp': (23.3466, 0.9044),
    'LanczosRadius': (23.5717, 0.8989),
    'LanczosSharp': (23.6128, 0.8997),
    'Parzen': (23.4421, 0.9035),
    'Point': (21.5205, 0.8814),
    'Sinc': (23.9279, 0.8944),
    'SincFast': (23.9279, 0.8944),
    'Welch': (23.5978, 0.8905),

    'Gaussian': (22.0278, 0.8755),
}

podaci8 = {
    'tensor WENO' : (20.9963, 0.8822),
    'WENO': (21.3700, 0.8932),
    'Getreuer': (21.7315, 0.8938),

    'Box': (20.7240, 0.8758),
    'Triangle': (21.5008, 0.8797),

    'Catrom': (22.0893, 0.8906),
    'Cubic': (20.6357, 0.8618),
    'Hermite': (21.6377, 0.8846),
    'Lagrange': (21.9990, 0.8889),
    'Mitchell': (21.6446, 0.8825),
    'Quadratic': (21.0441, 0.8704),
    'Robidoux': (21.5803, 0.8812),
    'RobidouxSharp': (21.7449, 0.8844),
    'Spline': (20.6357, 0.8618),

    'Bartlett': (22.2953, 0.8818),
    'Blackman': (22.2734, 0.8875),
    'Bohman': (22.2651, 0.8880),

    'Cosine': (22.3525, 0.8807),
    'Hamming': (22.3573, 0.8834),
    'Hann': (22.3211, 0.8813),
    'Jinc': (21.3597, 0.8554),
    'Kaiser': (22.3142, 0.8843),
    'Lanczos': (22.3355, 0.8850),
    'Lanczos2': (22.1031, 0.8897),
    'Lanczos2Sharp': (22.1594, 0.8910),
    'LanczosRadius': (22.3355, 0.8850),
    'LanczosSharp': (22.3680, 0.8852),
    'Parzen': (22.2333, 0.8899),
    'Point': (20.7240, 0.8758),
    'Sinc': (22.6267, 0.8834),
    'SincFast': (22.6267, 0.8834),
    'Welch': (22.3565, 0.8777),

    'Gaussian': (21.0895, 0.8712),
}


def create_rang(podaci):
    lista = np.array([*podaci.values()])
    psnrs = lista[:, 0]
    mssims = lista[:, 1]

    psnr_rang = -scipy.stats.rankdata(psnrs, method='max') + len(psnrs) + 1
    mssim_rang = -scipy.stats.rankdata(mssims, method='max') + len(mssims) + 1
    # print(psnrs)
    # print(f'{psnr_rang=}')
    # print(f'{mssim_rang=}')
    #
    # for i, method in enumerate(podaci.keys()):
    # print(method, psnrs[i], psnr_rang[i], mssims[i], mssim_rang[i])
    return psnrs, psnr_rang, mssims, mssim_rang


psnr2, psnr2_r, mssim2, mssim2_r = create_rang(podaci=podaci2)
psnr4, psnr4_r, mssim4, mssim4_r = create_rang(podaci=podaci4)
psnr8, psnr8_r, mssim8, mssim8_r = create_rang(podaci=podaci8)


def export2latex_table(scale, psnrs, psnr_rang, mssims, mssim_rang):
    of = open(f'tiger_latex_table_d_{scale}.txt', "w")
    of.write('\\begin{table}\n\\begin{center}\n')
    of.write('\\caption{PSNR and MSSIM on the Tiger image for $d=')
    of.write(f'{scale}')
    of.write('$}\n')
    of.write('\\label{table:tiger:scale')
    of.write(f'{scale}')
    of.write('}\n')
    of.write('\\begin{tabular}{l rrrr }\n')
    of.write(f'\hline\n')
    of.write('Method & PSNR & Rank & MSSIM &  Rank \\\\\n')
    of.write(f'\hline\n')
    for i, method in enumerate(podaci2.keys()):
        if method in ['Box', 'Catrom', 'Bartlett', 'Cosine', 'Gaussian']:
            of.write(f'\hline\n')

        of.write(f'{method}')
        of.write(' & ')

        of.write(f' {psnrs[i]} ')
        of.write(' & ')
        of.write(f' {psnr_rang[i]} ')
        of.write(' & ')

        of.write(f' {mssims[i]} ')
        of.write(' & ')
        of.write(f' {mssim_rang[i]} ')
        of.write(f'\\\\\n')
    of.write(f'\hline\n')
    of.write('\\end{tabular}\n\\end{center}\n\\end{table}\n')



export2latex_table(scale=2, psnrs=psnr2, psnr_rang=psnr2_r, mssims=mssim2, mssim_rang=mssim2_r)
export2latex_table(scale=4, psnrs=psnr4, psnr_rang=psnr4_r, mssims=mssim4, mssim_rang=mssim4_r)
export2latex_table(scale=8, psnrs=psnr8, psnr_rang=psnr8_r, mssims=mssim8, mssim_rang=mssim8_r)

# of = open(f'tiger_latex_table_d_{scale}.txt', "w")
# of.write('\\begin{table}\n\\begin{center}\n')
# of.write('\\caption{PSNR and MSSIM on the Tiger image for $d=2$}\n')
# of.write('\\label{table:tiger:scale2}\n')
# of.write('\\begin{tabular}{l rrrr }\n')
# of.write(f'\hline\n')
# of.write('Method & PSNR & Rank & MSSIM &  Rank \\\\\n')
# of.write(f'\hline\n')
# for i, method in enumerate(podaci2.keys()):
#     if method in ['Box', 'Catrom', 'Bartlett', 'Cosine', 'Gaussian']:
#         of.write(f'\hline\n')
#
#     of.write(f'{method}')
#     of.write(' & ')
#
#     of.write(f' {pnsr2[i]} ')
#     of.write(' & ')
#     of.write(f' {psnr2_r[i]} ')
#     of.write(' & ')
#
#     of.write(f' {mssim2[i]} ')
#     of.write(' & ')
#     of.write(f' {mssim2_r[i]} ')
#     of.write(f'\\\\\n')
# of.write('\\end{tabular}\n\\end{center}\n\\end{table}\n')

